A framework for implementing general virtual element spaces

In this paper we present a framework for the construction and implementation of general virtual element spaces based on projections built from constrained least squares problems. Building on the triples used for finite element spaces, we introduce the concept of a VEM tuple which encodes the necessary building blocks to construct these projections. Using this approach, a wide range of virtual element spaces can be defined. We discuss $H^k$-conforming spaces for $k=1,2$ as well as divergence and curl free spaces. This general framework has the advantage of being easily integrated into any existing finite element package and we demonstrate this within the open source software package DUNE.

==> code.py <==
from ufl import TrialFunction,TestFunction,SpatialCoordinate,grad,dot,dx,cos
import dune.fem, dune.alugrid
from dune.grid import cartesianDomain
gridDict = cartesianDomain([0,0],[1,1],[20,20])
l = 2

gridView = dune.alugrid.aluConformGrid( gridDict )
space = dune.fem.space.lagrange(gridView, order=l)

u,v,x = TrialFunction(space), TestFunction(space), SpatialCoordinate(space)
D, m = 1+u*u, 2*u + cos(u) - cos(dot(x,x))
eqn = ( D*dot(grad(u), grad(v)) + m*v ) * dx == 0
scheme = dune.fem.scheme.galerkin( eqn, parameters={"newton.linear.verbose":True} )

uh = space.interpolate(0,name="solution")
scheme.solve(target=uh)
uh.plot()

import dune.vem

gridView = dune.vem.polyGrid( gridDict )
space = dune.vem.vemSpace( gridView, order=l, testSpaces=[0,l-2,l-2])
u,v,x = TrialFunction(space), TestFunction(space), SpatialCoordinate(space)
# D, m = 1+u*u, 2*u + cos(u) - cos(dot(x,x))
# eqn = ( D*dot(grad(u), grad(v)) + m*v ) * dx == 0
scheme = dune.vem.vemScheme(eqn, space, gradStabilization=D,massStabilization=m)

uh = space.interpolate(0,name="solution")
scheme.solve(target=uh)
uh.plot()



==> mixed/laplace.py <==
import matplotlib
matplotlib.rc( 'image', cmap='jet' )
import matplotlib.pyplot as plt
from ufl import *
import dune.ufl, dune.fem, dune.vem
from solver import MixedSolver # solver for mixed system

Lx,Ly = 1,1.1
x = SpatialCoordinate(triangle)
exact = sin(2*pi*x[0]/Lx)*sin(3*pi*x[1]/Ly)
forcing = -div(grad(exact))

def primal(polyGrid, order):
    spaceU = dune.vem.vemSpace( polyGrid, order=order, testSpaces=[0,order-2,order-2])
    diams  = spaceU.diameters()
    df     = spaceU.interpolate(0,name="solution")
    u,v    = TrialFunction(spaceU), TestFunction(spaceU)
    stiff  = inner(grad(u),grad(v)) * dx - inner(forcing,v) * dx
    dbc    = [dune.ufl.DirichletBC(spaceU,exact,i+1) for i in range(4)]
    scheme = dune.vem.vemScheme([stiff==0,*dbc], gradStabilization=1)
    scheme.solve(target=df)
    return df,diams

def mixed(polyGrid, order):
    spaceU     = dune.vem.bbdgSpace( polyGrid, order=order)
    spaceSigma = dune.vem.curlFreeSpace( polyGrid, order=order)
    diams      = spaceSigma.diameters()
    df         = spaceU.interpolate(0,name="solution")
    sig        = spaceSigma.interpolate([0,0],name="sigma")
    u,v        = TrialFunction(spaceU), TestFunction(spaceU)
    sigma,psi  = TrialFunction(spaceSigma), TestFunction(spaceSigma)
    schemeM = dune.vem.vemScheme(inner(sigma,psi)*dx==0, 
                                 massStabilization=1)
    schemeG = dune.fem.operator.galerkin( u*div(psi)*dx )
    schemeD = dune.fem.operator.galerkin( (-div(sigma)-forcing)*v*dx )
    mixedSolver = MixedSolver(schemeM,schemeG,schemeD)
    mixedSolver.solve(target = [df,sig])
    return df,sig,diams

for order in [0,1,2]:
    for i in range(2,4):
        cells = dune.vem.voronoiCells([[0,0],[Lx,Ly]],2**(2*i+1),
                            lloyd=100, fileName="test", load=True)
        polyGrid = dune.vem.polyGrid(cells)
        iset = polyGrid.indexSet
        @dune.fem.function.gridFunction(polyGrid, name="cells", order=0)
        def polygons(en,x):
            return polyGrid.hierarchicalGrid.agglomerate(iset.index(en))
        fig = plt.figure(figsize=(15,15))
        dune.fem.plotting.plotPointData(polygons,figure=fig,
                              linewidth=2,colorbar=None)
        fig.savefig(f"laplace_{i}.png", dpi=300)

        dfP,diam = primal(polyGrid,order+1)
        dfM,sigma,diam = mixed(polyGrid,order)
        fig = plt.figure(figsize=(25,15))
        dfP.plot(figure=(fig,121),
                        gridLines=None,level=order,colorbar=None)
        dfM.plot(figure=(fig,122),
                        gridLines=None,level=order,colorbar=None)
        fig.savefig(f"laplace_{i}_{order}.png", dpi=300)


==> mixed/laplaceOld.py <==
import matplotlib
matplotlib.rc( 'image', cmap='jet' )
import matplotlib.pyplot as plt
from ufl import *
import dune.ufl
import dune.fem
import dune.vem
from solver import MixedSolver

Lx,Ly = 1,1.1
x = SpatialCoordinate(triangle)
exact = sin(2*pi*x[0]/Lx)*sin(3*pi*x[1]/Ly)
forcing = -div(grad(exact))

def primal(polyGrid, order):
    spaceU = dune.vem.vemSpace( polyGrid, order=order, testSpaces=[0,order-2,order-2])
    diams  = spaceU.diameters()
    df     = spaceU.interpolate(0,name="solution")
    u,v    = TrialFunction(spaceU), TestFunction(spaceU)
    stiff  = inner(grad(u),grad(v)) * dx - inner(forcing,v) * dx
    dbc    = [dune.ufl.DirichletBC(spaceU, exact, i+1) for i in range(4)]
    scheme = dune.vem.vemScheme([stiff==0,*dbc], gradStabilization=1)
    scheme.solve(target=df)
    return df,diams

def mixed(polyGrid, order):
    spaceU     = dune.vem.bbdgSpace( polyGrid, order=order)
    spaceSigma = dune.vem.curlFreeSpace( polyGrid, order=order)
    diams      = spaceSigma.diameters()
    df         = spaceU.interpolate(0,name="solution")
    sig        = spaceSigma.interpolate([0,0],name="sigma")
    u,v        = TrialFunction(spaceU), TestFunction(spaceU)
    sigma,psi  = TrialFunction(spaceSigma), TestFunction(spaceSigma)
    schemeM = dune.vem.vemScheme(inner(sigma,psi)*dx==0, massStabilization=1)
    schemeG = dune.fem.operator.galerkin( u*div(psi)*dx )
    schemeD = dune.fem.operator.galerkin( (-div(sigma)-forcing)*v*dx )
    mixedSolver = MixedSolver(schemeM,schemeG,schemeD)
    mixedSolver.solve(target = [df,sig])
    return df,sig,diams

for order in [0,1,2]:
    for i in range(2,4):
        cells = dune.vem.voronoiCells([[0,0],[Lx,Ly]],2**(2*i+1),
                                       lloyd=100, fileName="test", load=True)
        polyGrid = dune.vem.polyGrid(cells)
        indexSet = polyGrid.indexSet
        @dune.fem.function.gridFunction(polyGrid, name="cells", order=0)
        def polygons(en,x):
            return polyGrid.hierarchicalGrid.agglomerate(indexSet.index(en))
        dfP,diam = primal(polyGrid,order+1)
        dfM,sigma,diam = mixed(polyGrid,order)
        print(order,i)
        fig = plt.figure(figsize=(30,15))
        dune.fem.plotting.plotPointData(polygons,figure=(fig,131),linewidth=2,colorbar=None)
        dfP.plot(figure=(fig,132),gridLines=None,level=order,colorbar=None)
        dfM.plot(figure=(fig,133),gridLines=None,level=order,colorbar=None)
        fig.savefig(f"laplace_{i}_{order}.png", dpi=300)


==> mixed/mixed.py <==
import numpy
from ufl import *
import dune.ufl
from dune.grid import cartesianDomain, gridFunction
import dune.fem
import dune.vem
from solver import MixedSolver

Lx,Ly = 1,1.1
x = SpatialCoordinate(triangle)
exact = sin(2*pi*x[0]/Lx)*sin(3*pi*x[1]/Ly)
forcing = -div(grad(exact))
solverParameters = {"newton.linear.preconditioner":"sor"}

def primal(polyGrid, order):
    spaceU = dune.vem.vemSpace( polyGrid, order=order, testSpaces=[0,order-2,order-2])
    diams  = spaceU.diameters()
    df     = spaceU.interpolate(0,name="solution")
    u,v    = TrialFunction(spaceU), TestFunction(spaceU)
    stiff  = inner(grad(u),grad(v)) * dx - inner(forcing,v) * dx
    dbc    = [dune.ufl.DirichletBC(spaceU, exact, i+1) for i in range(4)]
    scheme = dune.vem.vemScheme([stiff==0,*dbc],
                      parameters=solverParameters, gradStabilization=1)
    scheme.solve(target=df)
    return df,diams

def mixed(polyGrid, order):
    spaceU     = dune.vem.bbdgSpace( polyGrid, order=order)
    spaceSigma = dune.vem.curlFreeSpace( polyGrid, order=order)
    diams      = spaceSigma.diameters()
    df         = spaceU.interpolate(0,name="solution")
    sig        = spaceSigma.interpolate([0,0],name="sigma")
    u,v        = TrialFunction(spaceU), TestFunction(spaceU)
    sigma,psi  = TrialFunction(spaceSigma), TestFunction(spaceSigma)
    schemeM = dune.vem.vemScheme(inner(sigma,psi)*dx==0,
                   parameters=solverParameters, massStabilization=1)
    schemeG = dune.fem.operator.galerkin( u*div(psi)*dx )
    schemeD = dune.fem.operator.galerkin( (-div(sigma)-forcing)*v*dx )
    mixedSolver = MixedSolver(schemeM,schemeG,schemeD)
    mixedSolver.solve(target = [df,sig])
    return df,sig,diams

for order in [0,1,2,3]:
    oldErrors, oldDiams = [], None
    for i in range(1,7-order//2):
        errors,sizes = [], []
        N = 2**(i+1)
        cells = dune.vem.voronoiCells([[0,0],[Lx,Ly]],2**(2*i+1),
                                       lloyd=100, fileName="test", load=True)
        polyGrid = dune.vem.polyGrid(cells)

        indexSet = polyGrid.indexSet
        @gridFunction(polyGrid, name="cells")
        def polygons(en,x):
            return polyGrid.hierarchicalGrid.agglomerate(indexSet.index(en))

        df,diam = primal(polyGrid,order+1)
        e   = exact-df
        de  = grad(e)
        err = [e**2,inner(de,de),div(de)**2]
        errors += [ numpy.sqrt(e) for e in dune.fem.function.integrate(polyGrid, err, order=8) ]
        sizes  += [ df.size ]
        vtk = polyGrid.writeVTK("primal"+"_"+str(i)+str(order),subsampling=3,
                 celldata={"solution":df, "cells":polygons})

        df,sigma,diam = mixed(polyGrid,order)
        e  = exact-df
        de = grad(exact)-sigma
        err = [e**2,inner(de,de),div(de)**2]
        errors += [ numpy.sqrt(e) for e in dune.fem.function.integrate(polyGrid, err, order=8) ]
        sizes  += [ df.size, sigma.size ]
        vtk = polyGrid.writeVTK("mixed"+"_"+str(i)+str(order),subsampling=3,
                 celldata={"solution":df, "cells":polygons})

        print(order,i,*diam,*sizes,*errors,end="    ")
        if len(oldErrors)>0:
            factor = oldDiams[1] / diam[1]
            print(*[ numpy.log(oe/e)/numpy.log(factor)
                   for oe,e in zip(oldErrors,errors) ], end="   ")
        print("# eoc",order,flush=True)
        oldErrors, oldDiams = errors, diam
    print(" # eoc")
    print(" # eoc",flush=True)


==> mixed/plots.sh <==
python mixedShort.py
find . -name "*.png" -exec mogrify -trim {} \;


==> mixed/solver.py <==
import math, numpy, scipy
from scipy.sparse.linalg import spsolve
from scipy.sparse import coo_matrix, bmat
import dune.fem

# (  M   G  ) ( u     )   ( g ) # g: Dirichlet BC - Neuman BC are natural
# ( -D   0  ) ( sigma ) = ( f )
# sigma = -M^{-1}Gu + M^{-1}g
# f = -Dsigma = DM^{-1}Gu - DM^{-1}g
# DM^{-1}Gu = f + DM^{-1}g
# Au = b with A = DM^{-1}G and b = f + DM^{-1}g
class MixedSolver(scipy.sparse.linalg.LinearOperator):
    def __init__(self, schemeM, schemeG, schemeD):
        self.schemeD = schemeD # needed for rhs
        self.schemeM = schemeM
        self.M = dune.fem.operator.linear(schemeM).as_numpy
        self.invM = scipy.sparse.linalg.splu(self.M.tocsc())
        self.G = dune.fem.operator.linear(schemeG).as_numpy
        self.D = dune.fem.operator.linear(schemeD).as_numpy
        self.tmp = schemeD.domainSpace.interpolate([0,0],name="rhs")
        self.rhs = schemeD.rangeSpace.interpolate(0,name="rhs")
        self.s1 = self.tmp.copy()
        # schemeD.domainSpace.interpolate([0,0],name="tmp").as_numpy[:]
        self.s0 = self.tmp.copy()
        # schemeD.domainSpace.interpolate([0,0],name="tmp").as_numpy[:]
        self.y  = self.rhs.as_numpy.copy()
        # schemeD.rangeSpace.interpolate(0,name="tmp").as_numpy[:]
        self.shape = (schemeD.rangeSpace.size, schemeD.rangeSpace.size)
        self.dtype = self.y.dtype
        self.count = 0

    def update(self, x_coeff, f):
        pass
    def _matvec(self, x_coeff):
        self.s0.as_numpy[:] = self.G@x_coeff[:]
        # self.s1[:] = scipy.sparse.linalg.cg(self.M,self.s0[:])[0]
        # spsolve(self.M,self.s0[:])
        # self.schemeM.solve(rhs=self.s0,target=self.s1)
        self.s1.as_numpy[:] = self.invM.solve(rhs=self.s0.as_numpy[:])
        self.y[:] = self.D@self.s1.as_numpy[:]
        return self.y
    def callback(self,xk):
        self.count += 1
        self.y[:] = self._matvec(xk)
        self.y[:] -= self.rhs.as_numpy[:]
        print(self.count, numpy.dot(self.y,self.y))

    def solve(self,target):
        self.tmp.clear()
        self.schemeD(self.tmp,self.rhs)
        target[0].as_numpy[:] = scipy.sparse.linalg.cg(
          self,self.rhs.as_numpy
          # ,callback=lambda xk:self.callback(xk)
          )[0]
        self.tmp.as_numpy[:]  = -self.G@target[0].as_numpy[:]
        self.schemeM.solve(rhs=self.tmp,target=target[1])
        # target[1].as_numpy[:] = spsolve(self.M,self.tmp.as_numpy[:])


==> navierStokes/cylinderSplit.py <==
# %% [markdown]
# # 2D navier stokes around a cylinder
#
# https://hplgit.github.io/fenics-tutorial/pub/sphinx1/._ftut1004.html#flow-past-a-cylinder
# OMP_NUM_THREADS=4 python cylinderSplit.py

# %%
import matplotlib

matplotlib.rc("image", cmap="jet")
from scipy.sparse import linalg
from math import sqrt
import matplotlib.pyplot as plt
import pygmsh
from dune.ufl import Constant, DirichletBC
import dune.fem.space
import dune.fem.scheme
import dune.vem
from uzawa import dgLaplace, plot

useVem     = False
pressureFV = False
coarse     = False
order      = 2

T = 5.0                              # final time
tau = Constant(T / 8000, "tau")      # coarse (works with p=2 fails with p=4)

mu  = Constant(0.001, "mu")          # kinematic viscosity
rho = Constant(1, "rho")             # density

with pygmsh.occ.Geometry() as geom:
    # geom.characteristic_length_max = 0.02
    geom.set_mesh_size_callback( lambda dim, tag, x, y, z, lc:
        min(0.02+1.5*( (x-0.2)**2+(y-0.2)**2), 0.2 if coarse else 0.04) 
    )
    rectangle = geom.add_rectangle([0, 0, 0], 2.2, 0.41)
    cylinder = geom.add_disk([0.2, 0.2, 0.0], 0.05)
    geom.boolean_difference(rectangle, cylinder)

    mesh = geom.generate_mesh()
    points, cells = mesh.points, mesh.cells_dict
    domain = {
        "vertices": points[:, :2].astype(float),
        "simplices": cells["triangle"].astype(int),
    }
    print(len(domain["simplices"]))

gridView = dune.vem.polyGrid(domain)
# gridView.plot()
# plt.show()

if useVem:
    path="splitVemNC_p" + str(order)
    space_u = dune.vem.divFreeSpace( gridView, order=order, conforming=False)
    if pressureFV:
        # space_p = dune.fem.space.finiteVolume( gridView )
        # FIX ERROR:
        space_p = dune.vem.bbdgSpace( gridView, order=0 )
    else:
        space_p = dune.fem.space.lagrange( gridView, order=1 )
    scheme = lambda model, gStab, mStab: dune.vem.vemScheme(
                  model,
                  solver=("suitesparse","umfpack"),
                  # parameters={"newton.verbose":True, "newton.linear.verbose":True},
                  gradStabilization=gStab,
                  massStabilization=mStab )
else:
    path="splitTH_p" + str(order)
    space_u = dune.fem.space.lagrange( gridView, order=order, dimRange=2)
    space_p = dune.fem.space.lagrange( gridView, order=order-1)
    pressureFV = False
    scheme = lambda model, gStab, mStab: dune.fem.scheme.galerkin(
                  model,
                  solver=("suitesparse","umfpack"),
                  # parameters={"newton.verbose":True, "newton.linear.verbose":True}
                  )


# %%
from ufl import (
    FacetNormal,
    Identity,
    SpatialCoordinate,
    TestFunction,
    TrialFunction,
    conditional,
    div,
    dot,
    ds,
    dx,
    inner,
    nabla_grad,
    sqrt,
    sym,
    triangle,
)

u = TrialFunction(space_u)
v = TestFunction(space_u)
p = TrialFunction(space_p)
q = TestFunction(space_p)

u_h = space_u.interpolate([0, 0], name="u_h")
u_h_n = u_h.copy(name="u_h_n")

p_h = space_p.interpolate(0, name="p_h")
p_h_n = p_h.copy(name="p_h_n")

# %%
x = SpatialCoordinate(triangle)

inflow = [6 * x[1] * (0.41 - x[1]) / 0.41**2, 0] # 6->18
dbc_u_in = DirichletBC(space_u, inflow, x[0] <= 1e-8)
dbc_u_noflow = DirichletBC(space_u, [0, 0], None)
dbc_u_out = DirichletBC(space_u, [None,None], 2.2 - x[0] <= 1e-8)

dbc_p_out = DirichletBC(space_p, 0, 2.2 - x[0] <= 1e-8)

# %%
# Define strain-rate tensor
def epsilon(u):
    return sym(nabla_grad(u))

# Define stress tensor
def sigma(u, p):
    return 2 * mu * epsilon(u) - p * Identity(len(u))

# Define expressions used in variational forms
U = 0.5 * (u_h_n + u)
n = FacetNormal(space_u)
f = Constant((0, 0), "f")

# %%

E1 = (
    rho * dot((u - u_h_n) / tau, v) * dx
    + rho * dot(dot(u_h_n, nabla_grad(u_h_n)), v) * dx
    + inner(sigma(U, p_h_n), epsilon(v)) * dx
    # - dot(( mu * nabla_grad(U)-p_h_n ) * n, v) * ds
    - rho * dot(f, v) * dx
) == 0

scheme1 = scheme( [E1, dbc_u_in,dbc_u_out,dbc_u_noflow],
                  gStab=2*mu, mStab=rho/tau )

if pressureFV:
    # dbc_p_out = DirichletBC(space_p, 0, 2.2 - x[0] <= 1e-8)
    laplace_p   = dgLaplace(10, p-p_h_n,q, space_p, 0, conditional(2.2-x[0]<=1e-8,1,0))
    E2 = laplace_p + (1 / tau) * div(u_h_n) * q * dx == 0
    scheme2 = dune.fem.scheme.galerkin(E2,
                # solver="cg",
                solver=("suitesparse","umfpack"),
                # parameters={"newton.linear.verbose":True}
                )
    E3 = (
        dot(u, v) * dx
        - dot(u_h_n, v) * dx
        - tau * (p_h - p_h_n) * div(v) * dx
    ) == 0
    # add bnd term after moving grad(p-p_n)v to (p-p_n)div(v)
    scheme3 = scheme( [E3, dbc_u_in,dbc_u_out,dbc_u_noflow],
                      gStab=None, mStab=1)
else:
    E2 = (
        dot(nabla_grad(p-p_h_n), nabla_grad(q)) * dx
        + (1 / tau) * div(u_h_n) * q * dx
    ) == 0
    scheme2 = dune.fem.scheme.galerkin([E2, dbc_p_out],
                # solver="cg",
                solver=("suitesparse","umfpack"),
                # parameters={"newton.linear.verbose":False}
                )
    E3 = (
        dot(u, v) * dx
        - dot(u_h_n, v) * dx
        + tau * dot(nabla_grad(p_h - p_h_n), v) * dx # can we move to p div(v)
    ) == 0
    scheme3 = scheme( [E3, dbc_u_in,dbc_u_out,dbc_u_noflow],
                      gStab=None, mStab=1)

solve = lambda A,b: linalg.spsolve(A,b)
A1    = dune.fem.operator.linear(scheme1).as_numpy
A1inv = lambda rhs: solve(A1,rhs.as_numpy[:])
A2    = dune.fem.operator.linear(scheme2).as_numpy
A2inv = lambda rhs: solve(A2,rhs.as_numpy[:])
A3    = dune.fem.operator.linear(scheme3).as_numpy
A3inv = lambda rhs: solve(A3,rhs.as_numpy[:])
zero_u = space_u.interpolate([0,0],name="zero")
zero_p = space_p.interpolate(0,name="zero")
rhs_u  = zero_u.copy(name="rhs")
rhs_p  = zero_p.copy(name="rhs")

# %%
from pathlib import Path
p = Path(path)
p.mkdir(exist_ok=True)
vtk = gridView.sequencedVTK(path+f"/2DCylinder",
              subsampling=3,
              pointdata=[p_h], pointvector=[u_h])
vtk()

time = 0
saveStep = 0.05
nextSave = saveStep

while time < T:
    u_h_n.assign(u_h)
    p_h_n.assign(p_h)
    scheme1(zero_u,rhs_u)
    rhs_u.as_numpy[:] *= -1
    scheme1.setConstraints(rhs_u)
    u_h.as_numpy[:] = A1inv(rhs_u)
    u_h_n.assign(u_h)

    scheme2(zero_p,rhs_p)
    rhs_p.as_numpy[:] *= -1
    try:
        scheme2.setConstraints(rhs_p)
    except AttributeError:
        pass
    p_h.as_numpy[:] = A2inv(rhs_p)

    scheme3(zero_u,rhs_u)
    rhs_u.as_numpy[:] *= -1
    scheme3.setConstraints(rhs_u)
    u_h.as_numpy[:] = A3inv(rhs_u)

    time += tau.value
    if time > nextSave:
        print(time, flush=True)
        vtk()
        nextSave += saveStep

# %%


==> navierStokes/cylinderUzawa.py <==
from pathlib import Path
import pygmsh
import dune.fem, dune.vem
from uzawa import Uzawa # saddle point solver
from dune.ufl import Constant, DirichletBC
from ufl import SpatialCoordinate, TrialFunction, TestFunction,\
                inner, dot, div, nabla_grad, dx, as_vector, sym

dune.fem.threading.use = 8
coarse = False
order  = 4
T      = 5.0 
tau    = T / 8000
mu     = 0.001

# use pygmsh to define domain with cylinder
with pygmsh.occ.Geometry() as geom:
    geom.set_mesh_size_callback( lambda dim, tag, x, y, z, lc:
        min(0.02+1.5*( (x-0.2)**2+(y-0.2)**2), 0.2 if coarse else 0.04) 
    )
    rectangle = geom.add_rectangle([0, 0, 0], 2.2, 0.41)
    cylinder = geom.add_disk([0.2, 0.2, 0.0], 0.05)
    geom.boolean_difference(rectangle, cylinder)
    mesh = geom.generate_mesh()
    points, cells = mesh.points, mesh.cells_dict
    # extract dictionary for grid construction
    domain = {
        "vertices": points[:, :2].astype(float),
        "simplices": cells["triangle"].astype(int),
    }
gridView = dune.vem.polyGrid(domain)
print(gridView.size(0),flush=True)

# set up spaces for velocity and pressure
spcU = dune.vem.divFreeSpace( gridView, order=order)
spcP = dune.fem.space.finiteVolume( gridView )
u_h   = spcU.interpolate([0, 0], name="u_h")
u_h_n = spcU.interpolate([0, 0], name="u_h")
p_h   = spcP.interpolate(0, name="p_h")

# set up models for saddle point problem
x            = SpatialCoordinate(spcU)
mu,nu        = Constant(mu, "mu"), Constant(1/tau, "nu")
inflow       = [6 * x[1] * (0.41 - x[1]) / 0.41**2, 0] # 6->18
dbc_u_in     = DirichletBC(spcU, inflow, x[0] <= 1e-8)
dbc_u_noflow = DirichletBC(spcU, [0, 0], None)
dbc_u_out    = DirichletBC(spcU, [None,None], 2.2 - x[0] <= 1e-8)
dbc_p_out    = DirichletBC(spcP, 0, 2.2 - x[0] <= 1e-8)

u,v   = TrialFunction(spcU), TestFunction(spcU)
p,q   = TrialFunction(spcP), TestFunction(spcP)
b         = lambda u1,u2,v: dot( dot(u1, nabla_grad(u2)), v)
epsilon   = lambda w: sym(nabla_grad(w))
a         = lambda u,v: inner(epsilon(u), epsilon(v))
mainModel = ( nu*dot(u-u_h_n,v) + b(u_h_n,u_h_n,v) + 2*mu*a(u,v) ) * dx
gradModel = -p*div(v) * dx
divModel  = -div(u)*q * dx

# use a Uzawa type algorithm to solve the problem
uzawa = Uzawa(gridView, spcU, spcP,
              [dbc_u_in,dbc_u_out,dbc_u_noflow],
              mainModel, gradModel, divModel, mu, nu,
              tolerance=1e-6, precondition=True, verbose=False)

# time loop
p = Path("uzawaVem_p" + str(order))
p.mkdir(exist_ok=True)
if coarse:
    gridView.writeVTK("cylinder", pointdata=[p_h], pointvector=[u_h])
    vtk = gridView.sequencedVTK(path+f"/2DCylinder",
                  subsampling=order, pointdata=[p_h], pointvector=[u_h])
else:
    gridView.writeVTK("cylinderFine", pointdata=[p_h],pointvector=[u_h])
    vtk = gridView.sequencedVTK(path+f"/2DCylinderFine",
                  subsampling=order, pointdata=[p_h], pointvector=[u_h])
vtk()
time, saveStep = 0, 0.05
nextSave = saveStep
while time < T:
    u_h_n.assign(u_h)
    info = uzawa.solve([u_h,p_h])
    time += tau
    print(time, info, flush=True)
    if time > nextSave:
        vtk()
        nextSave += saveStep


==> navierStokes/uzawa.py <==
# %% [markdown]
# .. index:: Solvers; Saddle Point (Uzawa)
#
# # Saddle Point Solver (using Scipy)
# %%
import matplotlib
matplotlib.rc( 'image', cmap='jet' )
from matplotlib import pyplot
import numpy
from scipy.sparse import linalg
from dune.grid import cartesianDomain
from dune.alugrid import aluCubeGrid
from ufl import SpatialCoordinate, CellVolume, TrialFunction, TestFunction,\
                inner, dot, div, nabla_grad, grad, dx, as_vector, transpose, Identity, sym, \
                FacetNormal, ds, dS, avg, jump, CellVolume, FacetArea
from dune.ufl import Constant, DirichletBC
import dune.fem
from dune.fem.operator import linear as linearOperator

import dune.vem
from dune.fem.operator import galerkin as galerkinOperator
from dune.vem import vemScheme as vemScheme
from dune.fem.scheme import galerkin as galerkinScheme

def plot(target):
    fig = pyplot.figure(figsize=(10,10))
    target[0].plot(colorbar="vertical", figure=(fig, 211))
    target[1].plot(colorbar="vertical", figure=(fig, 212))
    pyplot.show()

def dgLaplace(beta, p,q, spc, p_bnd, dD):
    n             = FacetNormal(spc)
    he            = avg( CellVolume(spc) ) / FacetArea(spc)
    hbnd          = CellVolume(spc) / FacetArea(spc)
    aInternal     = dot(grad(p), grad(q)) * dx
    diffSkeleton  = beta/he*jump(p)*jump(q)*dS -\
                    dot(avg(grad(p)),n('+'))*jump(q)*dS -\
                    jump(p)*dot(avg(grad(q)),n('+'))*dS
    diffSkeleton -= ( dot(grad(p),n)*q*dD +\
                      p_bnd*dot(grad(q),n)*dD ) * ds
    if p_bnd is not None:
        diffSkeleton += beta/hbnd*(p-p_bnd)*dD*q*ds
    return aInternal + diffSkeleton
class Uzawa:
    def __init__(self, grid,
                 spcU, spcP, dbc_u,
                 mainModel, gradModel, divModel,
                 mu, nu,
                 tolerance=1e-9, precondition=True, verbose=False,
                 lagrange=False):
        self.dimension = grid.dimension
        self.verbose = verbose
        self.tolerance2 = tolerance**2
        self.dbc_u = dbc_u
        self.mu = mu
        self.nu = nu
        p = TrialFunction(spcP)
        q = TestFunction(spcP)
        massModel   = p*q * dx
        preconModel = inner(grad(p),grad(q)) * dx

        if not lagrange:
            self.mainOp = vemScheme( ( mainModel==0, *dbc_u ),
                                       gradStabilization=as_vector([self.mu*2,self.mu*2]),
                                       massStabilization=as_vector([self.nu,self.nu])
                                     )
        else:
            self.mainOp = galerkinScheme( ( mainModel==0, *dbc_u ) )
        gradOp    = galerkinOperator( gradModel, spcP,spcU)
        divOp     = galerkinOperator( divModel, spcU,spcP)
        massOp    = galerkinOperator( massModel, spcP)

        self.mainLinOp = linearOperator(self.mainOp)
        self.G    = linearOperator(gradOp).as_numpy
        self.D    = linearOperator(divOp).as_numpy
        self.M    = linearOperator(massOp).as_numpy
        self.Minv = lambda rhs: linalg.spsolve(self.M,rhs)

        if precondition and self.mainOp.model.nu > 0:
            print("adding outer preconditioner",
                  "using nu=",self.mainOp.model.nu,
                  "and mu=",self.mainOp.model.mu,flush=True)
            if True: # not lagrange:
                preconModel = dgLaplace(10, p,q, spcP, 0, 1)
                preconOp    = galerkinOperator( preconModel, spcP)
            else:
                preconModel = inner(grad(p),grad(q)) * dx
                preconOp    = galerkinOperator( (preconModel,DirichletBC(spcP,0)), spcP)
            self.P    = linearOperator(preconOp).as_numpy
            self.Pinv = lambda rhs: linalg.spsolve(self.P,rhs)
        else:
            self.Pinv = None
            print("No outer preconditioner",
                  "since nu=",self.mainOp.model.nu,
                  "and mu=",self.mainOp.model.mu,flush=True)

        self.rhsVelo  = spcU.interpolate(spcU.dimRange*[0], name="vel")
        self.rhsPress = spcP.interpolate(0, name="pres")
        self.rhs_u  = self.rhsVelo.as_numpy
        self.rhs_p  = self.rhsPress.as_numpy
        self.r      = numpy.copy(self.rhs_p)
        self.d      = numpy.copy(self.rhs_p)
        self.precon = numpy.copy(self.rhs_p)
        self.xi     = numpy.copy(self.rhs_u)

    def solve(self,target):
        velocity = target[0]
        pressure = target[1]
        info = {"uzawa.outer.iterations":0,
                "uzawa.converged":False}
        # problem is linear but coefficients depend on previous time step so need to reassemble
        self.mainOp.jacobian(velocity, self.mainLinOp)
        A = self.mainLinOp.as_numpy
        Ainv = lambda rhs: linalg.spsolve(A,rhs)
        sol_u = velocity.as_numpy
        sol_p = pressure.as_numpy
        # right hand side for Shur complement problem
        velocity.clear()
        self.mainOp(velocity,self.rhsVelo)
        self.rhs_u *= -1
        self.xi[:]  = self.G*sol_p
        self.rhs_u -= self.xi
        self.mainOp.setConstraints(self.rhsVelo)
        sol_u[:]      = Ainv(self.rhs_u[:])
        self.rhs_p[:] = self.D*sol_u
        self.r[:]     = self.Minv(self.rhs_p[:])
        if self.Pinv:
            self.precon.fill(0)
            self.precon[:] = self.Pinv(self.rhs_p[:])
            self.r *= self.mu.value
            self.r += self.nu.value*self.precon
        self.d[:] = self.r[:]
        delta = numpy.dot(self.r,self.rhs_p)
        if self.verbose:
            print(0,delta,self.tolerance2)
        # cg type iteration
        for m in range(1,1000):
            self.xi.fill(0)
            self.rhs_u[:] = self.G*self.d
            self.mainOp.setConstraints([0,]*self.dimension, self.rhsVelo)
            self.xi[:] = Ainv(self.rhs_u[:])
            self.rhs_p[:] = self.D*self.xi
            rho = delta / numpy.dot(self.d,self.rhs_p)
            sol_p += rho*self.d
            sol_u -= rho*self.xi
            self.rhs_p[:] = self.D*sol_u
            self.r[:] = self.Minv(self.rhs_p[:])
            if self.Pinv:
                self.precon.fill(0)
                self.precon[:] = self.Pinv(self.rhs_p[:])
                self.r *= self.mu.value
                self.r += self.nu.value*self.precon
            oldDelta = delta
            delta = numpy.dot(self.r,self.rhs_p)
            if self.verbose:
                print(m,delta,self.tolerance2)
            if delta < self.tolerance2:
                info["uzawa.converged"] = True
                break
            gamma = delta/oldDelta
            self.d *= gamma
            self.d += self.r
        info["uzawa.outer.iterations"] = m
        return info


==> navierStokes/uzawaVem_p2/cylinderUzawa.py <==
from pathlib import Path
import pygmsh
import dune.fem
import dune.vem
from uzawa import Uzawa
from dune.ufl import Constant, DirichletBC
from ufl import SpatialCoordinate, TrialFunction, TestFunction,\
                inner, dot, div, nabla_grad, dx, as_vector, sym

dune.fem.threading.use = 8
useVem = True
order  = 2
T      = 5.0 
tau    = T / 8000
mu     = 0.001

# use pygmsh to define domain with cylinder
with pygmsh.occ.Geometry() as geom:
    geom.set_mesh_size_callback( lambda dim, tag, x, y, z, lc:
         min(0.02+1.5*( (x-0.2)**2+(y-0.2)**2), 0.2) ) # p=2
         # min(0.001+2*( (x-0.2)**2+(y-0.2)**2 ), 0.1) ) # p=2
    rectangle = geom.add_rectangle([0, 0, 0], 2.2, 0.41)
    cylinder = geom.add_disk([0.2, 0.2, 0.0], 0.05)
    geom.boolean_difference(rectangle, cylinder)
    mesh = geom.generate_mesh()
    points, cells = mesh.points, mesh.cells_dict
    # extract dictionary for grid construction
    domain = {
        "vertices": points[:, :2].astype(float),
        "simplices": cells["triangle"].astype(int),
    }
    print(len(domain["simplices"]),flush=True)
gridView = dune.vem.polyGrid(domain)

# set up spaces for velocity and pressure
if useVem:
    path="uzawaVem_p" + str(order)
    spcU = dune.vem.divFreeSpace( gridView, order=order)
    spcP = dune.fem.space.finiteVolume( gridView )
else:
    path="uzawaTH_p" + str(order)
    spcU = dune.fem.space.lagrange( gridView, order=order, dimRange=2)
    spcP = dune.fem.space.lagrange( gridView, order=order-1 )
u_h   = spcU.interpolate([0, 0], name="u_h")
u_h_n = spcU.interpolate([0, 0], name="u_h")
p_h   = spcP.interpolate(0, name="p_h")

# set up models for saddle point problem
x            = SpatialCoordinate(spcU)
mu,nu        = Constant(mu, "mu"), Constant(1/tau, "nu")
inflow       = [6 * x[1] * (0.41 - x[1]) / 0.41**2, 0] # 6->18
dbc_u_in     = DirichletBC(spcU, inflow, x[0] <= 1e-8)
dbc_u_noflow = DirichletBC(spcU, [0, 0], None)
dbc_u_out    = DirichletBC(spcU, [None,None], 2.2 - x[0] <= 1e-8)
dbc_p_out    = DirichletBC(spcP, 0, 2.2 - x[0] <= 1e-8)

u,v   = TrialFunction(spcU), TestFunction(spcU)
p,q   = TrialFunction(spcP), TestFunction(spcP)
b         = lambda u1,u2,v: dot( dot(u1, nabla_grad(u2)), v)
epsilon   = lambda w: sym(nabla_grad(w))
a         = lambda u,v: inner(epsilon(u), epsilon(v))
mainModel = ( nu*dot(u-u_h_n,v) + b(u_h_n,u_h_n,v) + 2*mu*a(u,v) ) * dx
gradModel = -p*div(v) * dx
divModel  = -div(u)*q * dx

# use a Uzawa type algorithm to solve the problem
uzawa = Uzawa(gridView, spcU, spcP,
              [dbc_u_in,dbc_u_out,dbc_u_noflow],
              mainModel, gradModel, divModel, mu, nu,
              tolerance=1e-6, precondition=True, verbose=False,
              lagrange=not useVem)

# time loop
gridView.writeVTK("cylinder", pointdata=[p_h], pointvector=[u_h])
p = Path(path)
p.mkdir(exist_ok=True)
vtk = gridView.sequencedVTK(path+f"/2DCylinder",
              subsampling=order, pointdata=[p_h], pointvector=[u_h])
vtk()
time, saveStep = 0, 0.05
nextSave = saveStep
while time < T:
    u_h_n.assign(u_h)
    info = uzawa.solve([u_h,p_h])
    time += tau
    print(time, info, flush=True)
    if time > nextSave:
        vtk()
        nextSave += saveStep


==> navierStokes/vemCmp.py <==
# state file generated using paraview version 5.7.0

# ----------------------------------------------------------------
# setup views used in the visualization
# ----------------------------------------------------------------

# trace generated using paraview version 5.7.0
#
# To ensure correct image size when batch processing, please search 
# for and uncomment the line `# renderView*.ViewSize = [*,*]`

#### import the simple module from the paraview
from paraview.simple import *
#### disable automatic camera reset on 'Show'
paraview.simple._DisableFirstRenderCameraReset()

# Create a new 'Render View'
renderView1 = CreateView('RenderView')
renderView1.ViewSize = [2001, 921]
renderView1.AnnotationColor = [0.0, 0.0, 0.0]
renderView1.InteractionMode = '2D'
renderView1.AxesGrid = 'GridAxes3DActor'
renderView1.OrientationAxesVisibility = 0
renderView1.OrientationAxesLabelColor = [0.0, 0.0, 0.0]
renderView1.OrientationAxesOutlineColor = [0.0, 0.0, 0.0]
renderView1.CenterOfRotation = [1.100000023841858, 0.20499999821186066, 0.0]
renderView1.StereoType = 'Crystal Eyes'
renderView1.CameraPosition = [1.100000023841858, 0.20499999821186066, 10000.0]
renderView1.CameraFocalPoint = [1.100000023841858, 0.20499999821186066, 0.0]
renderView1.CameraFocalDisk = 1.0
renderView1.CameraParallelScale = 0.6316120375856216
renderView1.Background = [1.0, 1.0, 1.0]

# init the 'GridAxes3DActor' selected for 'AxesGrid'
renderView1.AxesGrid.XTitleColor = [0.0, 0.0, 0.0]
renderView1.AxesGrid.YTitleColor = [0.0, 0.0, 0.0]
renderView1.AxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
renderView1.AxesGrid.GridColor = [0.0, 0.0, 0.0]
renderView1.AxesGrid.XLabelColor = [0.0, 0.0, 0.0]
renderView1.AxesGrid.YLabelColor = [0.0, 0.0, 0.0]
renderView1.AxesGrid.ZLabelColor = [0.0, 0.0, 0.0]

SetActiveView(None)

# ----------------------------------------------------------------
# setup view layouts
# ----------------------------------------------------------------

# create new layout object 'Layout #1'
layout1 = CreateLayout(name='Layout #1')
layout1.AssignView(0, renderView1)

# ----------------------------------------------------------------
# restore active view
SetActiveView(renderView1)
# ----------------------------------------------------------------

# ----------------------------------------------------------------
# setup the data processing pipelines
# ----------------------------------------------------------------

# create a new 'XML Unstructured Grid Reader'
a2DCylinder00 = XMLUnstructuredGridReader(FileName=['/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00000.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00001.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00002.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00003.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00004.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00005.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00006.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00007.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00008.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00009.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00010.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00011.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00012.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00013.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00014.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00015.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00016.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00017.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00018.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00019.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00020.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00021.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00022.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00023.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00024.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00025.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00026.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00027.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00028.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00029.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00030.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00031.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00032.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00033.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00034.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00035.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00036.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00037.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00038.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00039.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00040.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00041.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00042.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00043.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00044.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00045.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00046.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00047.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00048.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00049.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00050.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00051.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00052.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00053.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00054.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00055.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00056.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00057.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00058.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00059.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00060.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00061.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00062.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00063.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00064.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00065.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00066.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00067.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00068.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00069.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00070.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00071.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00072.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00073.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00074.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00075.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00076.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00077.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00078.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00079.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00080.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00081.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00082.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00083.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00084.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00085.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00086.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00087.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00088.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00089.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00090.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00091.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00092.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00093.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00094.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00095.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00096.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00097.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00098.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00099.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinder00100.vtu'])
a2DCylinder00.PointArrayStatus = ['p_h', 'u_h']

# create a new 'XML Unstructured Grid Reader'
a2DCylinderFine000 = XMLUnstructuredGridReader(FileName=['/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00000.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00001.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00002.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00003.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00004.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00005.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00006.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00007.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00008.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00009.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00010.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00011.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00012.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00013.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00014.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00015.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00016.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00017.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00018.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00019.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00020.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00021.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00022.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00023.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00024.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00025.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00026.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00027.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00028.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00029.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00030.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00031.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00032.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00033.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00034.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00035.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00036.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00037.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00038.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00039.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00040.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p2/2DCylinderFine00041.vtu'])
a2DCylinderFine000.PointArrayStatus = ['p_h', 'u_h']

# create a new 'XML Unstructured Grid Reader'
cylindervtu = XMLUnstructuredGridReader(FileName=['/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/cylinder.vtu'])
cylindervtu.PointArrayStatus = ['p_h', 'u_h']

# create a new 'Transform'
transform1 = Transform(Input=a2DCylinder00)
transform1.Transform = 'Transform'

# init the 'Transform' selected for 'Transform'
transform1.Transform.Translate = [0.0, 0.42, 0.0]

# create a new 'XML Unstructured Grid Reader'
cylindervtu_1 = XMLUnstructuredGridReader(FileName=['/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/cylinder.vtu'])
cylindervtu_1.PointArrayStatus = ['p_h', 'u_h']

# create a new 'Transform'
transform4 = Transform(Input=cylindervtu_1)
transform4.Transform = 'Transform'

# init the 'Transform' selected for 'Transform'
transform4.Transform.Translate = [0.0, 0.42, 0.0]

# create a new 'XML Unstructured Grid Reader'
a2DCylinder000 = XMLUnstructuredGridReader(FileName=['/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00000.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00001.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00002.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00003.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00004.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00005.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00006.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00007.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00008.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00009.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00010.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00011.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00012.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00013.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00014.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00015.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00016.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00017.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00018.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00019.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00020.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00021.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00022.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00023.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00024.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00025.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00026.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00027.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00028.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00029.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00030.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00031.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00032.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00033.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00034.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00035.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00036.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00037.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00038.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00039.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00040.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00041.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00042.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00043.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00044.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00045.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00046.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00047.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00048.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00049.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00050.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00051.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00052.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00053.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00054.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00055.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00056.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00057.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00058.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00059.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00060.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00061.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00062.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00063.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00064.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00065.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00066.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00067.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00068.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00069.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00070.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00071.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00072.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00073.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00074.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00075.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00076.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00077.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00078.vtu', '/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/uzawaVem_p4/2DCylinder00079.vtu'])
a2DCylinder000.PointArrayStatus = ['p_h', 'u_h']

# create a new 'Transform'
transform2 = Transform(Input=a2DCylinder000)
transform2.Transform = 'Transform'

# init the 'Transform' selected for 'Transform'
transform2.Transform.Translate = [0.0, -0.42, 0.0]

# create a new 'XML Unstructured Grid Reader'
cylinderFinevtu = XMLUnstructuredGridReader(FileName=['/media/nvme/projects/alice/Tex/Compatible_VEM_tex/navierStokes/cylinderFine.vtu'])
cylinderFinevtu.PointArrayStatus = ['p_h', 'u_h']

# create a new 'Transform'
transform3 = Transform(Input=cylindervtu)
transform3.Transform = 'Transform'

# init the 'Transform' selected for 'Transform'
transform3.Transform.Translate = [0.0, -0.42, 0.0]

# ----------------------------------------------------------------
# setup the visualization in view 'renderView1'
# ----------------------------------------------------------------

# show data from a2DCylinderFine000
a2DCylinderFine000Display = Show(a2DCylinderFine000, renderView1)

# get color transfer function/color map for 'u_h'
u_hLUT = GetColorTransferFunction('u_h')
u_hLUT.RGBPoints = [3.3077092510219956e-07, 0.0, 0.0, 0.5625, 0.2673199019592992, 0.0, 0.0, 1.0, 0.8783372676148563, 0.0, 1.0, 1.0, 1.1838453489729979, 0.5, 1.0, 0.5, 1.4893534303311398, 1.0, 1.0, 0.0, 2.1003707959866977, 1.0, 0.0, 0.0, 2.405878877344839, 0.5, 0.0, 0.0]
u_hLUT.ColorSpace = 'RGB'
u_hLUT.ScalarRangeInitialized = 1.0

# get opacity transfer function/opacity map for 'u_h'
u_hPWF = GetOpacityTransferFunction('u_h')
u_hPWF.Points = [3.3077092510219956e-07, 0.0, 0.5, 0.0, 2.405878877344839, 1.0, 0.5, 0.0]
u_hPWF.ScalarRangeInitialized = 1

# trace defaults for the display properties.
a2DCylinderFine000Display.Representation = 'Surface'
a2DCylinderFine000Display.AmbientColor = [0.0, 0.0, 0.0]
a2DCylinderFine000Display.ColorArrayName = ['POINTS', 'u_h']
a2DCylinderFine000Display.LookupTable = u_hLUT
a2DCylinderFine000Display.OSPRayScaleArray = 'p_h'
a2DCylinderFine000Display.OSPRayScaleFunction = 'PiecewiseFunction'
a2DCylinderFine000Display.SelectOrientationVectors = 'u_h'
a2DCylinderFine000Display.ScaleFactor = 0.2200000047683716
a2DCylinderFine000Display.SelectScaleArray = 'p_h'
a2DCylinderFine000Display.GlyphType = 'Arrow'
a2DCylinderFine000Display.GlyphTableIndexArray = 'p_h'
a2DCylinderFine000Display.GaussianRadius = 0.01100000023841858
a2DCylinderFine000Display.SetScaleArray = ['POINTS', 'p_h']
a2DCylinderFine000Display.ScaleTransferFunction = 'PiecewiseFunction'
a2DCylinderFine000Display.OpacityArray = ['POINTS', 'p_h']
a2DCylinderFine000Display.OpacityTransferFunction = 'PiecewiseFunction'
a2DCylinderFine000Display.DataAxesGrid = 'GridAxesRepresentation'
a2DCylinderFine000Display.PolarAxes = 'PolarAxesRepresentation'
a2DCylinderFine000Display.ScalarOpacityFunction = u_hPWF
a2DCylinderFine000Display.ScalarOpacityUnitDistance = 0.07919968846239596

# init the 'PiecewiseFunction' selected for 'OSPRayScaleFunction'
a2DCylinderFine000Display.OSPRayScaleFunction.Points = [-1.0386152267456055, 0.0, 0.5, 0.0, 0.25505340099334717, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
a2DCylinderFine000Display.ScaleTransferFunction.Points = [0.0, 0.0, 0.5, 0.0, 1.1757813367477812e-38, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
a2DCylinderFine000Display.OpacityTransferFunction.Points = [0.0, 0.0, 0.5, 0.0, 1.1757813367477812e-38, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
a2DCylinderFine000Display.DataAxesGrid.XTitleColor = [0.0, 0.0, 0.0]
a2DCylinderFine000Display.DataAxesGrid.YTitleColor = [0.0, 0.0, 0.0]
a2DCylinderFine000Display.DataAxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
a2DCylinderFine000Display.DataAxesGrid.GridColor = [0.0, 0.0, 0.0]
a2DCylinderFine000Display.DataAxesGrid.XLabelColor = [0.0, 0.0, 0.0]
a2DCylinderFine000Display.DataAxesGrid.YLabelColor = [0.0, 0.0, 0.0]
a2DCylinderFine000Display.DataAxesGrid.ZLabelColor = [0.0, 0.0, 0.0]

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
a2DCylinderFine000Display.PolarAxes.PolarAxisTitleColor = [0.0, 0.0, 0.0]
a2DCylinderFine000Display.PolarAxes.PolarAxisLabelColor = [0.0, 0.0, 0.0]
a2DCylinderFine000Display.PolarAxes.LastRadialAxisTextColor = [0.0, 0.0, 0.0]
a2DCylinderFine000Display.PolarAxes.SecondaryRadialAxesTextColor = [0.0, 0.0, 0.0]

# show data from transform1
transform1Display = Show(transform1, renderView1)

# trace defaults for the display properties.
transform1Display.Representation = 'Surface'
transform1Display.AmbientColor = [0.0, 0.0, 0.0]
transform1Display.ColorArrayName = ['POINTS', 'u_h']
transform1Display.LookupTable = u_hLUT
transform1Display.OSPRayScaleArray = 'p_h'
transform1Display.OSPRayScaleFunction = 'PiecewiseFunction'
transform1Display.SelectOrientationVectors = 'u_h'
transform1Display.ScaleFactor = 0.2200000047683716
transform1Display.SelectScaleArray = 'p_h'
transform1Display.GlyphType = 'Arrow'
transform1Display.GlyphTableIndexArray = 'p_h'
transform1Display.GaussianRadius = 0.01100000023841858
transform1Display.SetScaleArray = ['POINTS', 'p_h']
transform1Display.ScaleTransferFunction = 'PiecewiseFunction'
transform1Display.OpacityArray = ['POINTS', 'p_h']
transform1Display.OpacityTransferFunction = 'PiecewiseFunction'
transform1Display.DataAxesGrid = 'GridAxesRepresentation'
transform1Display.PolarAxes = 'PolarAxesRepresentation'
transform1Display.ScalarOpacityFunction = u_hPWF
transform1Display.ScalarOpacityUnitDistance = 0.1391464277968907

# init the 'PiecewiseFunction' selected for 'OSPRayScaleFunction'
transform1Display.OSPRayScaleFunction.Points = [-1.0386152267456055, 0.0, 0.5, 0.0, 0.25505340099334717, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
transform1Display.ScaleTransferFunction.Points = [-1.2636829614639282, 0.0, 0.5, 0.0, 1.6793802976608276, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
transform1Display.OpacityTransferFunction.Points = [-1.2636829614639282, 0.0, 0.5, 0.0, 1.6793802976608276, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
transform1Display.DataAxesGrid.XTitleColor = [0.0, 0.0, 0.0]
transform1Display.DataAxesGrid.YTitleColor = [0.0, 0.0, 0.0]
transform1Display.DataAxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
transform1Display.DataAxesGrid.GridColor = [0.0, 0.0, 0.0]
transform1Display.DataAxesGrid.XLabelColor = [0.0, 0.0, 0.0]
transform1Display.DataAxesGrid.YLabelColor = [0.0, 0.0, 0.0]
transform1Display.DataAxesGrid.ZLabelColor = [0.0, 0.0, 0.0]

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
transform1Display.PolarAxes.PolarAxisTitleColor = [0.0, 0.0, 0.0]
transform1Display.PolarAxes.PolarAxisLabelColor = [0.0, 0.0, 0.0]
transform1Display.PolarAxes.LastRadialAxisTextColor = [0.0, 0.0, 0.0]
transform1Display.PolarAxes.SecondaryRadialAxesTextColor = [0.0, 0.0, 0.0]

# show data from transform2
transform2Display = Show(transform2, renderView1)

# trace defaults for the display properties.
transform2Display.Representation = 'Surface'
transform2Display.AmbientColor = [0.0, 0.0, 0.0]
transform2Display.ColorArrayName = ['POINTS', 'u_h']
transform2Display.LookupTable = u_hLUT
transform2Display.OSPRayScaleArray = 'p_h'
transform2Display.OSPRayScaleFunction = 'PiecewiseFunction'
transform2Display.SelectOrientationVectors = 'u_h'
transform2Display.ScaleFactor = 0.2200000047683716
transform2Display.SelectScaleArray = 'p_h'
transform2Display.GlyphType = 'Arrow'
transform2Display.GlyphTableIndexArray = 'p_h'
transform2Display.GaussianRadius = 0.01100000023841858
transform2Display.SetScaleArray = ['POINTS', 'p_h']
transform2Display.ScaleTransferFunction = 'PiecewiseFunction'
transform2Display.OpacityArray = ['POINTS', 'p_h']
transform2Display.OpacityTransferFunction = 'PiecewiseFunction'
transform2Display.DataAxesGrid = 'GridAxesRepresentation'
transform2Display.PolarAxes = 'PolarAxesRepresentation'
transform2Display.ScalarOpacityFunction = u_hPWF
transform2Display.ScalarOpacityUnitDistance = 0.055220296465600345

# init the 'PiecewiseFunction' selected for 'OSPRayScaleFunction'
transform2Display.OSPRayScaleFunction.Points = [-1.0386152267456055, 0.0, 0.5, 0.0, 0.25505340099334717, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
transform2Display.ScaleTransferFunction.Points = [-0.973064124584198, 0.0, 0.5, 0.0, 1.5896527767181396, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
transform2Display.OpacityTransferFunction.Points = [-0.973064124584198, 0.0, 0.5, 0.0, 1.5896527767181396, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
transform2Display.DataAxesGrid.XTitleColor = [0.0, 0.0, 0.0]
transform2Display.DataAxesGrid.YTitleColor = [0.0, 0.0, 0.0]
transform2Display.DataAxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
transform2Display.DataAxesGrid.GridColor = [0.0, 0.0, 0.0]
transform2Display.DataAxesGrid.XLabelColor = [0.0, 0.0, 0.0]
transform2Display.DataAxesGrid.YLabelColor = [0.0, 0.0, 0.0]
transform2Display.DataAxesGrid.ZLabelColor = [0.0, 0.0, 0.0]

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
transform2Display.PolarAxes.PolarAxisTitleColor = [0.0, 0.0, 0.0]
transform2Display.PolarAxes.PolarAxisLabelColor = [0.0, 0.0, 0.0]
transform2Display.PolarAxes.LastRadialAxisTextColor = [0.0, 0.0, 0.0]
transform2Display.PolarAxes.SecondaryRadialAxesTextColor = [0.0, 0.0, 0.0]

# show data from cylinderFinevtu
cylinderFinevtuDisplay = Show(cylinderFinevtu, renderView1)

# trace defaults for the display properties.
cylinderFinevtuDisplay.Representation = 'Wireframe'
cylinderFinevtuDisplay.AmbientColor = [0.0, 0.0, 0.0]
cylinderFinevtuDisplay.ColorArrayName = ['POINTS', '']
cylinderFinevtuDisplay.OSPRayScaleArray = 'p_h'
cylinderFinevtuDisplay.OSPRayScaleFunction = 'PiecewiseFunction'
cylinderFinevtuDisplay.SelectOrientationVectors = 'u_h'
cylinderFinevtuDisplay.ScaleFactor = 0.2200000047683716
cylinderFinevtuDisplay.SelectScaleArray = 'p_h'
cylinderFinevtuDisplay.GlyphType = 'Arrow'
cylinderFinevtuDisplay.GlyphTableIndexArray = 'p_h'
cylinderFinevtuDisplay.GaussianRadius = 0.01100000023841858
cylinderFinevtuDisplay.SetScaleArray = ['POINTS', 'p_h']
cylinderFinevtuDisplay.ScaleTransferFunction = 'PiecewiseFunction'
cylinderFinevtuDisplay.OpacityArray = ['POINTS', 'p_h']
cylinderFinevtuDisplay.OpacityTransferFunction = 'PiecewiseFunction'
cylinderFinevtuDisplay.DataAxesGrid = 'GridAxesRepresentation'
cylinderFinevtuDisplay.PolarAxes = 'PolarAxesRepresentation'
cylinderFinevtuDisplay.ScalarOpacityUnitDistance = 0.1995707092777776

# init the 'PiecewiseFunction' selected for 'OSPRayScaleFunction'
cylinderFinevtuDisplay.OSPRayScaleFunction.Points = [-1.0386152267456055, 0.0, 0.5, 0.0, 0.25505340099334717, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
cylinderFinevtuDisplay.ScaleTransferFunction.Points = [0.0, 0.0, 0.5, 0.0, 1.1757813367477812e-38, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
cylinderFinevtuDisplay.OpacityTransferFunction.Points = [0.0, 0.0, 0.5, 0.0, 1.1757813367477812e-38, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
cylinderFinevtuDisplay.DataAxesGrid.XTitleColor = [0.0, 0.0, 0.0]
cylinderFinevtuDisplay.DataAxesGrid.YTitleColor = [0.0, 0.0, 0.0]
cylinderFinevtuDisplay.DataAxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
cylinderFinevtuDisplay.DataAxesGrid.GridColor = [0.0, 0.0, 0.0]
cylinderFinevtuDisplay.DataAxesGrid.XLabelColor = [0.0, 0.0, 0.0]
cylinderFinevtuDisplay.DataAxesGrid.YLabelColor = [0.0, 0.0, 0.0]
cylinderFinevtuDisplay.DataAxesGrid.ZLabelColor = [0.0, 0.0, 0.0]

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
cylinderFinevtuDisplay.PolarAxes.PolarAxisTitleColor = [0.0, 0.0, 0.0]
cylinderFinevtuDisplay.PolarAxes.PolarAxisLabelColor = [0.0, 0.0, 0.0]
cylinderFinevtuDisplay.PolarAxes.LastRadialAxisTextColor = [0.0, 0.0, 0.0]
cylinderFinevtuDisplay.PolarAxes.SecondaryRadialAxesTextColor = [0.0, 0.0, 0.0]

# show data from transform3
transform3Display = Show(transform3, renderView1)

# trace defaults for the display properties.
transform3Display.Representation = 'Wireframe'
transform3Display.AmbientColor = [0.0, 0.0, 0.0]
transform3Display.ColorArrayName = ['POINTS', '']
transform3Display.OSPRayScaleArray = 'p_h'
transform3Display.OSPRayScaleFunction = 'PiecewiseFunction'
transform3Display.SelectOrientationVectors = 'u_h'
transform3Display.ScaleFactor = 0.2200000047683716
transform3Display.SelectScaleArray = 'p_h'
transform3Display.GlyphType = 'Arrow'
transform3Display.GlyphTableIndexArray = 'p_h'
transform3Display.GaussianRadius = 0.01100000023841858
transform3Display.SetScaleArray = ['POINTS', 'p_h']
transform3Display.ScaleTransferFunction = 'PiecewiseFunction'
transform3Display.OpacityArray = ['POINTS', 'p_h']
transform3Display.OpacityTransferFunction = 'PiecewiseFunction'
transform3Display.DataAxesGrid = 'GridAxesRepresentation'
transform3Display.PolarAxes = 'PolarAxesRepresentation'
transform3Display.ScalarOpacityUnitDistance = 0.35062702679795943

# init the 'PiecewiseFunction' selected for 'OSPRayScaleFunction'
transform3Display.OSPRayScaleFunction.Points = [-1.0386152267456055, 0.0, 0.5, 0.0, 0.25505340099334717, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
transform3Display.ScaleTransferFunction.Points = [0.0, 0.0, 0.5, 0.0, 1.1757813367477812e-38, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
transform3Display.OpacityTransferFunction.Points = [0.0, 0.0, 0.5, 0.0, 1.1757813367477812e-38, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
transform3Display.DataAxesGrid.XTitleColor = [0.0, 0.0, 0.0]
transform3Display.DataAxesGrid.YTitleColor = [0.0, 0.0, 0.0]
transform3Display.DataAxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
transform3Display.DataAxesGrid.GridColor = [0.0, 0.0, 0.0]
transform3Display.DataAxesGrid.XLabelColor = [0.0, 0.0, 0.0]
transform3Display.DataAxesGrid.YLabelColor = [0.0, 0.0, 0.0]
transform3Display.DataAxesGrid.ZLabelColor = [0.0, 0.0, 0.0]

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
transform3Display.PolarAxes.PolarAxisTitleColor = [0.0, 0.0, 0.0]
transform3Display.PolarAxes.PolarAxisLabelColor = [0.0, 0.0, 0.0]
transform3Display.PolarAxes.LastRadialAxisTextColor = [0.0, 0.0, 0.0]
transform3Display.PolarAxes.SecondaryRadialAxesTextColor = [0.0, 0.0, 0.0]

# show data from transform4
transform4Display = Show(transform4, renderView1)

# trace defaults for the display properties.
transform4Display.Representation = 'Wireframe'
transform4Display.AmbientColor = [0.0, 0.0, 0.0]
transform4Display.ColorArrayName = ['POINTS', '']
transform4Display.OSPRayScaleArray = 'p_h'
transform4Display.OSPRayScaleFunction = 'PiecewiseFunction'
transform4Display.SelectOrientationVectors = 'u_h'
transform4Display.ScaleFactor = 0.2200000047683716
transform4Display.SelectScaleArray = 'p_h'
transform4Display.GlyphType = 'Arrow'
transform4Display.GlyphTableIndexArray = 'p_h'
transform4Display.GaussianRadius = 0.01100000023841858
transform4Display.SetScaleArray = ['POINTS', 'p_h']
transform4Display.ScaleTransferFunction = 'PiecewiseFunction'
transform4Display.OpacityArray = ['POINTS', 'p_h']
transform4Display.OpacityTransferFunction = 'PiecewiseFunction'
transform4Display.DataAxesGrid = 'GridAxesRepresentation'
transform4Display.PolarAxes = 'PolarAxesRepresentation'
transform4Display.ScalarOpacityUnitDistance = 0.35062702679795943

# init the 'PiecewiseFunction' selected for 'OSPRayScaleFunction'
transform4Display.OSPRayScaleFunction.Points = [-1.0386152267456055, 0.0, 0.5, 0.0, 0.25505340099334717, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'ScaleTransferFunction'
transform4Display.ScaleTransferFunction.Points = [0.0, 0.0, 0.5, 0.0, 1.1757813367477812e-38, 1.0, 0.5, 0.0]

# init the 'PiecewiseFunction' selected for 'OpacityTransferFunction'
transform4Display.OpacityTransferFunction.Points = [0.0, 0.0, 0.5, 0.0, 1.1757813367477812e-38, 1.0, 0.5, 0.0]

# init the 'GridAxesRepresentation' selected for 'DataAxesGrid'
transform4Display.DataAxesGrid.XTitleColor = [0.0, 0.0, 0.0]
transform4Display.DataAxesGrid.YTitleColor = [0.0, 0.0, 0.0]
transform4Display.DataAxesGrid.ZTitleColor = [0.0, 0.0, 0.0]
transform4Display.DataAxesGrid.GridColor = [0.0, 0.0, 0.0]
transform4Display.DataAxesGrid.XLabelColor = [0.0, 0.0, 0.0]
transform4Display.DataAxesGrid.YLabelColor = [0.0, 0.0, 0.0]
transform4Display.DataAxesGrid.ZLabelColor = [0.0, 0.0, 0.0]

# init the 'PolarAxesRepresentation' selected for 'PolarAxes'
transform4Display.PolarAxes.PolarAxisTitleColor = [0.0, 0.0, 0.0]
transform4Display.PolarAxes.PolarAxisLabelColor = [0.0, 0.0, 0.0]
transform4Display.PolarAxes.LastRadialAxisTextColor = [0.0, 0.0, 0.0]
transform4Display.PolarAxes.SecondaryRadialAxesTextColor = [0.0, 0.0, 0.0]

# ----------------------------------------------------------------
# setup color maps and opacity mapes used in the visualization
# note: the Get..() functions create a new object, if needed
# ----------------------------------------------------------------

# ----------------------------------------------------------------
# finally, restore active source
SetActiveSource(transform2)
# ----------------------------------------------------------------

==> willmore/conforming3/willmore.py <==
from ufl import *
from dune.ufl import Constant, DirichletBC
import dune.vem

dune.fem.threading.use = 8 # enable multithreading
conforming = True          # switch between conforming and non-conforming space
order = 3                  # ... of order 4
# t   = Constant(0,"time")   # time variable
tau = Constant(5e-6,"dt")  # time step size
T     = 0.01               # end time

# moments for conforming and non-conforming C^1 spaces
if conforming:
    testSpaces=[[0,0],[order-4,order-3],order-4]
else:
    testSpaces=[0,[order-3,order-2],order-4]

# setup grid and space
gridView = dune.vem.polyGrid( dune.vem.voronoiCells([[0,0],[1,1]],800,lloyd=200) )
space    = dune.vem.vemSpace(gridView, order=order, testSpaces=testSpaces)

# time, space coordinate, initial conditions and solution function
x   = SpatialCoordinate(space)
initial = sin(2*pi*x[0])**2*sin(2*pi*x[1])**2
df  = space.interpolate(initial, name="solution") # main solution

# Wilmore functional W(psi) and variational form
psi = Coefficient(space)
Q = lambda p: 1+inner(p,p)
E = lambda p: 1/Q(p)**0.25 * ( Identity(2) - outer(p,p)/Q(p) )
W = 1/2*inner( E(grad(psi)),grad(grad(psi)) )**2 * dx
phi = TestFunction(space)
a   = derivative(W,psi,phi)

# third order time stepping (Gauss radau collocation)
# .. space used for time stepping (df=U^n, U[0]=intermediate, U[1]=U^{n+1})
rkSpace = dune.vem.vemSpace(gridView, order=order, dimRange=2, testSpaces=testSpaces)
stages  = rkSpace.interpolate([initial,initial], name="rk")
U       = TrialFunction(rkSpace)
V       = TestFunction(rkSpace)
dfs     = [  df,   U[0],  U[1]  ]
factors = [ [-2,  3./2., 1./2.] ,
            [ 2, -9./2., 5./2.] ]
dtForm  = lambda w,u,v: inner(w/Q(u),v)*dx
rkForm  = sum(f*dtForm(u,U[i],V[i]) for i in range(2) for u,f in zip(dfs,factors[i]))
rkForm += tau*sum(replace(a,{psi:U[i],phi:V[i]}) for i in range(2))

# set up actual Newton solver using a direct solver for the linear part
dbc = [DirichletBC(rkSpace, rkSpace.dimRange*[0], i+1) for i in range(4)]
factor = 40 # used for stabilization, determined experimentally
scheme = dune.vem.vemScheme( [rkForm == 0, *dbc],
                    solver=("suitesparse","umfpack"),
                    hessStabilization=[factor*tau,factor*tau],
                    gradStabilization=[factor*tau,factor*tau],
                    massStabilization=[factor,factor],
                    parameters = {"newton.tolerance": 1e-8,
                                  "newton.lineSearch": "simple",
#                                  "newton.verbose": True,
                                 })

# time loop
t = 0
vtk = gridView.sequencedVTK("willmore", pointdata=[df], subsampling=2)
vtk()
while t < T:
    info = scheme.solve(target=stages)
    # the second stage of the RK method is the approximation at t^{n+1}
    df.interpolate(stages[1])
    t += tau.value
    vtk()


==> willmore/conforming4/willmore.py <==
from ufl import *
from dune.ufl import Constant, DirichletBC
import dune.vem

dune.fem.threading.use = 8 # enable multithreading
conforming = True          # switch between conforming and non-conforming space
order = 4                  # ... of order 4
# t   = Constant(0,"time")   # time variable
tau = Constant(5e-6,"dt")  # time step size
T     = 0.01               # end time

# moments for conforming and non-conforming C^1 spaces
if conforming:
    testSpaces=[[0,0],[order-4,order-3],order-4]
else:
    testSpaces=[0,[order-3,order-2],order-4]

# setup grid and space
gridView = dune.vem.polyGrid( dune.vem.voronoiCells([[0,0],[1,1]],800,lloyd=200) )
space    = dune.vem.vemSpace(gridView, order=order, testSpaces=testSpaces)

# time, space coordinate, initial conditions and solution function
x   = SpatialCoordinate(space)
initial = sin(2*pi*x[0])**2*sin(2*pi*x[1])**2
df  = space.interpolate(initial, name="solution") # main solution

# Wilmore functional W(psi) and variational form
psi = Coefficient(space)
Q = lambda p: 1+inner(p,p)
E = lambda p: 1/Q(p)**0.25 * ( Identity(2) - outer(p,p)/Q(p) )
W = 1/2*inner( E(grad(psi)),grad(grad(psi)) )**2 * dx
phi = TestFunction(space)
a   = derivative(W,psi,phi)

# third order time stepping (Gauss radau collocation)
# .. space used for time stepping (df=U^n, U[0]=intermediate, U[1]=U^{n+1})
rkSpace = dune.vem.vemSpace(gridView, order=order, dimRange=2, testSpaces=testSpaces)
stages  = rkSpace.interpolate([initial,initial], name="rk")
U       = TrialFunction(rkSpace)
V       = TestFunction(rkSpace)
dfs     = [  df,   U[0],  U[1]  ]
factors = [ [-2,  3./2., 1./2.] ,
            [ 2, -9./2., 5./2.] ]
dtForm  = lambda w,u,v: inner(w/Q(u),v)*dx
rkForm  = sum(f*dtForm(u,U[i],V[i]) for i in range(2) for u,f in zip(dfs,factors[i]))
rkForm += tau*sum(replace(a,{psi:U[i],phi:V[i]}) for i in range(2))

# set up actual Newton solver using a direct solver for the linear part
dbc = [DirichletBC(rkSpace, rkSpace.dimRange*[0], i+1) for i in range(4)]
factor = 40 # used for stabilization, determined experimentally
scheme = dune.vem.vemScheme( [rkForm == 0, *dbc],
                    solver=("suitesparse","umfpack"),
                    hessStabilization=[factor*tau,factor*tau],
                    gradStabilization=[factor*tau,factor*tau],
                    massStabilization=[factor,factor],
                    parameters = {"newton.tolerance": 1e-8,
                                  "newton.lineSearch": "simple",
#                                  "newton.verbose": True,
                                 })

# time loop
t = 0
vtk = gridView.sequencedVTK("willmore", pointdata=[df], subsampling=2)
vtk()
while t < T:
    info = scheme.solve(target=stages)
    # the second stage of the RK method is the approximation at t^{n+1}
    df.interpolate(stages[1])
    t += tau.value
    vtk()


==> willmore/nonconforming2/willmore.py <==
from ufl import *
from dune.ufl import Constant, DirichletBC
import dune.vem

dune.fem.threading.use = 8 # enable multithreading
conforming = False         # switch between conforming and non-conforming space
order = 2                  # ... of order 2
# t   = Constant(0,"time")   # time variable
tau = Constant(5e-6,"dt")  # time step size
T     = 0.01               # end time

# moments for conforming and non-conforming C^1 spaces
if conforming:
    testSpaces=[[0,0],[order-4,order-3],order-4]
else:
    testSpaces=[0,[order-3,order-2],order-4]

# setup grid and space
gridView = dune.vem.polyGrid( dune.vem.voronoiCells([[0,0],[1,1]],800,lloyd=200) )
space    = dune.vem.vemSpace(gridView, order=order, testSpaces=testSpaces)

# time, space coordinate, initial conditions and solution function
x   = SpatialCoordinate(space)
initial = sin(2*pi*x[0])**2*sin(2*pi*x[1])**2
df  = space.interpolate(initial, name="solution") # main solution

# Wilmore functional W(psi) and variational form
psi = Coefficient(space)
Q = lambda p: 1+inner(p,p)
E = lambda p: 1/Q(p)**0.25 * ( Identity(2) - outer(p,p)/Q(p) )
W = 1/2*inner( E(grad(psi)),grad(grad(psi)) )**2 * dx
phi = TestFunction(space)
a   = derivative(W,psi,phi)

# third order time stepping (Gauss radau collocation)
# .. space used for time stepping (df=U^n, U[0]=intermediate, U[1]=U^{n+1})
rkSpace = dune.vem.vemSpace(gridView, order=order, dimRange=2, testSpaces=testSpaces)
stages  = rkSpace.interpolate([initial,initial], name="rk")
U       = TrialFunction(rkSpace)
V       = TestFunction(rkSpace)
dfs     = [  df,   U[0],  U[1]  ]
factors = [ [-2,  3./2., 1./2.] ,
            [ 2, -9./2., 5./2.] ]
dtForm  = lambda w,u,v: inner(w/Q(u),v)*dx
rkForm  = sum(f*dtForm(u,U[i],V[i]) for i in range(2) for u,f in zip(dfs,factors[i]))
rkForm += tau*sum(replace(a,{psi:U[i],phi:V[i]}) for i in range(2))

# set up actual Newton solver using a direct solver for the linear part
dbc = [DirichletBC(rkSpace, rkSpace.dimRange*[0], i+1) for i in range(4)]
factor = 40 # used for stabilization, determined experimentally
scheme = dune.vem.vemScheme( [rkForm == 0, *dbc],
                    solver=("suitesparse","umfpack"),
                    hessStabilization=[factor*tau,factor*tau],
                    gradStabilization=[factor*tau,factor*tau],
                    massStabilization=[factor,factor],
                    parameters = {"newton.tolerance": 1e-8,
                                  "newton.lineSearch": "simple",
#                                  "newton.verbose": True,
                                 })

# time loop
t = 0
vtk = gridView.sequencedVTK("willmore", pointdata=[df], subsampling=2)
vtk()
while t < T:
    info = scheme.solve(target=stages)
    # the second stage of the RK method is the approximation at t^{n+1}
    df.interpolate(stages[1])
    t += tau.value
    vtk()


==> willmore/nonconforming2fine/willmore.py <==
from ufl import *
from dune.ufl import Constant, DirichletBC
import dune.vem

dune.fem.threading.use = 8 # enable multithreading
conforming = False         # switch between conforming and non-conforming space
order = 2                  # ... of order 2
# t   = Constant(0,"time")   # time variable
tau = Constant(5e-6,"dt")  # time step size
T     = 0.01               # end time

# moments for conforming and non-conforming C^1 spaces
if conforming:
    testSpaces=[[0,0],[order-4,order-3],order-4]
else:
    testSpaces=[0,[order-3,order-2],order-4]

# setup grid and space
gridView = dune.vem.polyGrid( dune.vem.voronoiCells([[0,0],[1,1]],3200,lloyd=200) )
space    = dune.vem.vemSpace(gridView, order=order, testSpaces=testSpaces)

# time, space coordinate, initial conditions and solution function
x   = SpatialCoordinate(space)
initial = sin(2*pi*x[0])**2*sin(2*pi*x[1])**2
df  = space.interpolate(initial, name="solution") # main solution

# Wilmore functional W(psi) and variational form
psi = Coefficient(space)
Q = lambda p: 1+inner(p,p)
E = lambda p: 1/Q(p)**0.25 * ( Identity(2) - outer(p,p)/Q(p) )
W = 1/2*inner( E(grad(psi)),grad(grad(psi)) )**2 * dx
phi = TestFunction(space)
a   = derivative(W,psi,phi)

# third order time stepping (Gauss radau collocation)
# .. space used for time stepping (df=U^n, U[0]=intermediate, U[1]=U^{n+1})
rkSpace = dune.vem.vemSpace(gridView, order=order, dimRange=2, testSpaces=testSpaces)
stages  = rkSpace.interpolate([initial,initial], name="rk")
U       = TrialFunction(rkSpace)
V       = TestFunction(rkSpace)
dfs     = [  df,   U[0],  U[1]  ]
factors = [ [-2,  3./2., 1./2.] ,
            [ 2, -9./2., 5./2.] ]
dtForm  = lambda w,u,v: inner(w/Q(u),v)*dx
rkForm  = sum(f*dtForm(u,U[i],V[i]) for i in range(2) for u,f in zip(dfs,factors[i]))
rkForm += tau*sum(replace(a,{psi:U[i],phi:V[i]}) for i in range(2))

# set up actual Newton solver using a direct solver for the linear part
dbc = [DirichletBC(rkSpace, rkSpace.dimRange*[0], i+1) for i in range(4)]
factor = 40 # used for stabilization, determined experimentally
scheme = dune.vem.vemScheme( [rkForm == 0, *dbc],
                    solver=("suitesparse","umfpack"),
                    hessStabilization=[factor*tau,factor*tau],
                    gradStabilization=[factor*tau,factor*tau],
                    massStabilization=[factor,factor],
                    parameters = {"newton.tolerance": 1e-8,
                                  "newton.lineSearch": "simple",
#                                  "newton.verbose": True,
                                 })

# time loop
t = 0
vtk = gridView.sequencedVTK("willmore", pointdata=[df], subsampling=2)
vtk()
while t < T:
    info = scheme.solve(target=stages)
    # the second stage of the RK method is the approximation at t^{n+1}
    df.interpolate(stages[1])
    t += tau.value
    vtk()


==> willmore/willmore.py <==
from ufl import *
from dune.ufl import Constant, DirichletBC
from dune.vem import polyGrid, voronoiCells, vemSpace, vemScheme
import dune.fem

dune.fem.threading.use = 8   # enable multithreading
conforming = True            # either conforming or nonconforming
order = 4                    # ... space of order 4
tau   = Constant(5e-6,"dt")  # time step size
T     = 0.003                # end time

# moments for conforming and nonconforming C^1 spaces
if conforming:
    testSpaces=[[0,0],[order-4,order-3],order-4]
    name="willmore"+str(order)+"C"
else:
    testSpaces=[0,[order-3,order-2],order-4]
    name="willmore"+str(order)+"NC"

# setup grid and space
gridView = polyGrid( voronoiCells([[0,0],[1,1]],200,lloyd=200) )
space    = vemSpace(gridView, order=order, testSpaces=testSpaces)

# time, space coordinate, initial conditions and solution function
x   = SpatialCoordinate(space)
initial = sin(2*pi*x[0])**2*sin(2*pi*x[1])**2
df  = space.interpolate(initial, name="solution") # main solution

# Willmore functional W(psi) and variational form
psi = Coefficient(space)
Q = lambda p: 1+inner(p,p)
E = lambda p: 1/Q(p)**0.25 * ( Identity(2) - outer(p,p)/Q(p) )
W = 1/2*inner( E(grad(psi)),grad(grad(psi)) )**2 * dx
phi = TestFunction(space)
a   = derivative(W,psi,phi)

# third order two stage time stepping (Gauss radau collocation) 
# .. space with dimension 2 (df=U^n, U[0]=intermediate, U[1]=U^{n+1})
rkSpace = vemSpace(gridView, order=order, 
                   dimRange=2,testSpaces=testSpaces)
stages  = rkSpace.interpolate([initial,initial], name="rk")
U       = TrialFunction(rkSpace)
V       = TestFunction(rkSpace)
dfs     = [  df,   U[0],  U[1]  ]
factors = [ [-2,  3./2., 1./2.] ,
            [ 2, -9./2., 5./2.] ]
dtForm  = lambda w,u,v: inner(w/Q(u),v)*dx
rkForm  = sum(f*dtForm(u,U[i],V[i])
              for i in range(2) for u,f in zip(dfs,factors[i]))
rkForm += tau*sum(replace(a,{psi:U[i],phi:V[i]}) for i in range(2))

# set up actual Newton solver using a direct solver for the linear part
dbc = DirichletBC(rkSpace, rkSpace.dimRange*[0], 1)
factor = 40 # used for stabilization, determined experimentally
scheme = vemScheme( [rkForm == 0, dbc],
            solver=("suitesparse","umfpack"),
            hessStabilization=[factor*tau,factor*tau],
            gradStabilization=[factor*tau,factor*tau],
            massStabilization=[factor,factor],
            parameters={"newton.tolerance": 1e-8,
                        "newton.lineSearch": "simple"})

# time loop
t = 0

vtk = gridView.sequencedVTK(name, pointdata=[df], subsampling=2)
vtk()
while t < T:
    info = scheme.solve(target=stages)
    # the second stage of the RK method is the approximation at t^{n+1}
    df.interpolate(stages[1])
    t += tau.value
    print("time",t,tau.value,info["iterations"],flush=True)
    # increase time step if Newton iterations drop to 5 or lower
    if info["iterations"]<=5: tau.value *= 1.25
    vtk()

